Heavy resonances at energy-frontier hadron colliders

This paper explores the physics reach of the proton-proton Future Circular Collider (FCC-hh) and of the High-Energy LHC (HE-LHC) for searches of new particles produced in the $s$-channel and decaying to two high-energy leptons, jets (non-tops), tops or W/Z bosons. We discuss the expected discovery potential and exclusion limits for benchmark models predicting new massive particles that result in resonant structures in the invariant mass spectrum. We also present a detailed study of the HE-LHC potential to discriminate among different models, for a $Z'$ that could be discovered by the end of High-Luminosity LHC (HL-LHC).

==> compile.sh <==
rm *.dvi *.aux  *.log *.bbl *.blg
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper

